Entanglement renormalization of fractonic anisotropic $\mathbb{Z}_N$ Laplacian models

Gapped fracton phases constitute a new class of quantum states of matter which connects to topological orders but does not fit easily into existing paradigms. They host unconventional features such as sub-extensive and robust ground state degeneracies as well as sensitivity to lattice geometry. We investigate the anisotropic $\mathbb{Z}_N$ Laplacian model [1] which can describe a family of fracton phases defined on arbitrary graphs. Focusing on representative geometries where the 3D lattices are extensions of 2D square, triangular, honeycomb and Kagome lattices into the third dimension, we study their ground state degeneracies and mobility of excitations, and examine their entanglement renormalization group (ERG) flows. All models show bifurcating behaviors under ERG but have distinct ERG flows sensitive to both $N$ and lattice geometry. In particular, we show that the anisotropic $\mathbb{Z}_N$ Laplacian models defined on the extensions of triangular and honeycomb lattices are equivalent when $N$ is coprime to $3$. We also point out that, in contrast to previous expectations, the model defined on the extension of Kagome lattice is robust against local perturbations if and only if $N$ is coprime to $6$.

==> ER_of_Laplacian_models.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    147229,       3968]
NotebookOptionsPosition[    137161,       3788]
NotebookOutlinePosition[    137558,       3804]
CellTagsIndexPosition[    137515,       3801]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Entanglement Renormalization of Laplacian models", "Title",
 CellChangeTimes->{{3.926708873340684*^9, 
  3.926708876245635*^9}},ExpressionUUID->"d77f8be1-e9eb-4914-878a-\
a3d7123450ed"],

Cell[TextData[StyleBox["In this Mathematica file, we study the entanglement \
renormalization transformation of the Laplacian models defined on different \
regular lattices. We use the Mathematica code from the supplementary files of \
Phys. Rev. B 89, 075119 (2014) and Phys. Rev. Res. 2, 033021 (2020).",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.9267089537860613`*^9, 3.92670898132547*^9}, {
  3.926709068608259*^9, 3.926709155119841*^9}, {3.926709223253848*^9, 
  3.926709233677652*^9}, {3.9267093610927057`*^9, 3.926709361155188*^9}, {
  3.9267094949698687`*^9, 3.9267095215941687`*^9}, {3.936356466626555*^9, 
  3.936356477889797*^9}},ExpressionUUID->"a3166b6e-8160-4519-8d95-\
ce281d942dec"],

Cell[CellGroupData[{

Cell["Tools", "Section",
 CellChangeTimes->{{3.541893083704773*^9, 3.541893096208815*^9}, {
   3.763824339059469*^9, 3.763824340573164*^9}, 
   3.914081125472705*^9},ExpressionUUID->"6241ae11-c785-4a35-8c53-\
00be1198d478"],

Cell[CellGroupData[{

Cell["Variables of Laurent polynomial ring", "Subsection",
 CellChangeTimes->{{3.582662327772285*^9, 3.5826623694795437`*^9}, 
   3.5826624384895897`*^9, 
   3.7785029273757544`*^9},ExpressionUUID->"65bf20fb-0f9e-45ce-a419-\
05839c24597b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "]"}], ";", 
  RowBox[{"translationVariables", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "x", ",", "y", ",", "z"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582662372500162*^9, 3.582662377778921*^9}, {
  3.582662728485882*^9, 3.582662758134693*^9}, {3.58326253345444*^9, 
  3.58326254305373*^9}, {3.583263013264081*^9, 3.583263023120337*^9}, {
  3.7635009120090837`*^9, 3.7635009528756447`*^9}, {3.76443611730089*^9, 
  3.7644361174395223`*^9}, {3.7645217960916867`*^9, 3.764521796764887*^9}, {
  3.907272297831622*^9, 3.907272298598456*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"bbb3161c-f5f2-45c9-8ac1-a4d84e338908"]
}, Closed]],

Cell[CellGroupData[{

Cell["display( mat )", "Subsection",
 CellChangeTimes->{{3.582661495568233*^9, 
  3.582661512730752*^9}},ExpressionUUID->"be153c9d-65ca-477b-8fe2-\
bbda1652fe16"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"display", "[", "mat_", "]"}], ":=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Expand", "[", "mat", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"display2", "[", "mat_", "]"}], ":=", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{"PolynomialMod", "[", 
      RowBox[{"mat", ",", "2"}], "]"}], "]"}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"for", " ", "qubit"}], "-", 
    RowBox[{"stabilizer", " ", "codes"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"display3", "[", "mat_", "]"}], ":=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{"PolynomialMod", "[", 
     RowBox[{"mat", ",", "3"}], "]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"display5", "[", "mat_", "]"}], ":=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{"PolynomialMod", "[", 
     RowBox[{"mat", ",", "5"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.582661515415131*^9, 3.58266154638498*^9}, {
   3.582661690054978*^9, 3.582661697134428*^9}, {3.583262690837982*^9, 
   3.583262727550919*^9}, {3.583271053708211*^9, 3.583271071020232*^9}, {
   3.763134901554432*^9, 3.763135094298128*^9}, {3.763135164216047*^9, 
   3.763135246593912*^9}, {3.763135583876948*^9, 3.763135656336027*^9}, {
   3.76313576115794*^9, 3.763135764721443*^9}, {3.763136415712679*^9, 
   3.7631364203063917`*^9}, {3.76313655374415*^9, 3.7631365562883186`*^9}, {
   3.7631368991190825`*^9, 3.7631369107812757`*^9}, 3.7631369436332126`*^9, {
   3.907272444219263*^9, 3.907272453395463*^9}, {3.915189240086451*^9, 
   3.915189245903872*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"665a42ca-e9cb-4f2e-ae9c-52d80b9df8a1"]
}, Closed]],

Cell[CellGroupData[{

Cell["coarseGrain(mat, {var, n})", "Subsection",
 CellChangeTimes->{{3.5418926547822437`*^9, 3.5418926650373573`*^9}, {
  3.5418927206187468`*^9, 3.54189272634667*^9}, {3.541892967136505*^9, 
  3.541892998757864*^9}, {3.541895294179903*^9, 
  3.541895296256349*^9}},ExpressionUUID->"9625fb1e-83ea-4adf-b7b0-\
16ad4b427ce1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expandEntry", "[", 
   RowBox[{"poly_", ",", "x_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "f", ",", "p", ",", "c", ",", "xp", ",", "col", ",", "monos", ",", 
      "exps", ",", "gen"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"i", "-", "1"}], "\[Equal]", "j"}], ",", "1", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"i", "-", "1", "+", "n"}], "\[Equal]", "j"}], ",", "x", 
          ",", "0"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"gen", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"i", ",", "j"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"p", "=", 
      RowBox[{"Expand", "[", "poly", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"p", "===", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "return", " ", "zero", " ", "matrix", " ", "if", " ", "the", " ", 
         "input", " ", "is", " ", "zero"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "n", "}"}], ",", 
         RowBox[{"{", "n", "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Else", ",", " ", 
         RowBox[{"compute", " ", "properly"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"col", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{"p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"monos", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "col", "]"}], "===", "Plus"}], ",", 
           RowBox[{"Apply", "[", 
            RowBox[{"List", ",", "col"}], "]"}], ",", 
           RowBox[{"{", "col", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"exps", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{"#", ",", "x"}], "]"}], "&"}], ",", "monos"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{
          RowBox[{"Power", "[", 
           RowBox[{"x", ",", 
            RowBox[{"-", "exps"}]}], "]"}], "*", "monos"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"xp", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MatrixPower", "[", 
             RowBox[{"gen", ",", "#"}], "]"}], "&"}], ",", "exps"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"Expand", "[", 
         RowBox[{"c", ".", "xp"}], "]"}]}]}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"end", "-", "if"}], "*)"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.52813320907784*^9, 3.5281332611646967`*^9}, {
   3.52813329784516*^9, 3.528133399328547*^9}, {3.528135321368248*^9, 
   3.5281354101224737`*^9}, {3.528139580381131*^9, 3.5281396129804983`*^9}, {
   3.5281396759016123`*^9, 3.5281396828932858`*^9}, {3.528146089114057*^9, 
   3.5281460997392483`*^9}, {3.528146463123177*^9, 3.528146514235425*^9}, {
   3.528146548307541*^9, 3.528146587643968*^9}, {3.528146749157145*^9, 
   3.528146749324809*^9}, {3.528146841733287*^9, 3.528146858197105*^9}, {
   3.5281469641901817`*^9, 3.528146983030055*^9}, {3.52814720388745*^9, 
   3.528147210374688*^9}, {3.52814732603133*^9, 3.5281473416861362`*^9}, {
   3.5281473741901293`*^9, 3.528147438160293*^9}, {3.541882064494945*^9, 
   3.541882071686859*^9}, {3.5418821962481823`*^9, 3.5418822012236347`*^9}, {
   3.5418828058190527`*^9, 3.5418828101787577`*^9}, {3.541882868851755*^9, 
   3.5418828816997633`*^9}, {3.541883203213953*^9, 3.541883205805312*^9}, {
   3.541894556056574*^9, 3.541894629028613*^9}, 3.541894674205323*^9, {
   3.54189470681397*^9, 3.541894737111519*^9}, {3.5418947765838614`*^9, 
   3.541894778888142*^9}, {3.541894847850484*^9, 3.541894925666744*^9}, {
   3.541894982658698*^9, 3.541895016691566*^9}, {3.541895057791291*^9, 
   3.5418950593040867`*^9}, {3.541895200822774*^9, 3.5418952100476007`*^9}, {
   3.582659136260274*^9, 3.582659163784251*^9}, {3.582659194806994*^9, 
   3.582659257226775*^9}, 3.5998335045293016`*^9, {3.599833690808937*^9, 
   3.599833703464591*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"3d611c8a-5d67-4a6d-9f42-76bde811dfad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coarseGrain", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"x_", ",", "n_"}], "}"}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Apply", "[", 
   RowBox[{"Join", ",", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"expandEntry", "[", 
               RowBox[{"#", ",", "x", ",", "n"}], "]"}], "[", 
              RowBox[{"[", "nn", "]"}], "]"}], "&"}], ",", 
            RowBox[{"mat", "[", 
             RowBox[{"[", "row", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]",
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"nn", ",", "n"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"row", ",", 
        RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.541882310517167*^9, 3.541882359770277*^9}, {
  3.541882390618628*^9, 3.541882393949141*^9}, {3.54188247152287*^9, 
  3.54188253648398*^9}, {3.541882587596388*^9, 3.541882678925259*^9}, {
  3.541883286440584*^9, 3.541883375689205*^9}, {3.541883474115481*^9, 
  3.5418835046260777`*^9}, {3.5418835547633047`*^9, 3.5418835919951363`*^9}, {
  3.541892953774495*^9, 3.54189295823565*^9}, {3.541895284922039*^9, 
  3.541895287078014*^9}, {3.541946259059053*^9, 3.54194626429911*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"61722f01-bc88-4796-b6e3-a19aad2b4b64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coarseGrainReverseBlockOrder", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"x_", ",", "n_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"revMat", ",", "twoq", ",", "t"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"revMat", "=", 
      RowBox[{"Reverse", "[", 
       RowBox[{"IdentityMatrix", "[", "n", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"twoq", ",", "t"}], "}"}], "=", 
      RowBox[{"Dimensions", "[", "mat", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "twoq", "]"}], ",", "revMat"}], "]"}], 
      ".", 
      RowBox[{"coarseGrain", "[", 
       RowBox[{"mat", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "n"}], "}"}]}], "]"}], ".", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "t", "]"}], ",", "revMat"}], 
       "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.599833954691476*^9, 3.599833981171039*^9}, {
  3.599834074876503*^9, 3.5998340875086107`*^9}, {3.599834133385407*^9, 
  3.599834298053012*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"5888ff34-270b-4d79-8699-aeb04e0e0210"],

Cell[TextData[{
 "The function ",
 StyleBox["coarseGrain", "Code"],
 " sorts the qubits in the following order upon blocking n sites along x \
direction as one new site: If {1,2,...,q} were labels of the qubits at an old \
site, then nq qubits are ordered as {1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "e8cb31c2-cbbf-414c-96db-aa6327fabe3c"],
 ", 1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "1"], TraditionalForm]],ExpressionUUID->
  "f8f01a44-15ae-4e97-b1fd-b14d4655aa62"],
 ",... 1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "23420afe-f3d2-4ae3-9482-ae85192226a1"],
 ", 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "e743a4d0-7b5b-498c-ae6d-d8ceb9ae2092"],
 ", 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "1"], TraditionalForm]],ExpressionUUID->
  "3cc1641e-19de-4f54-a3af-db950d82580a"],
 ",..., 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "0901d003-9090-4c67-aea9-e7da50c3bb68"],
 ", q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "f1739e82-8b41-412a-9113-6a458e48c183"],
 ", q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "1"], TraditionalForm]],ExpressionUUID->
  "5bb10173-3a0e-4f40-9d16-54463be11858"],
 ",..., q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "c03f9132-9885-4a6c-a3f0-6e8f5868c6b1"],
 "}. The last ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " function ",
 StyleBox["coarseGrainReverseBlockOrder", "Code"],
 " sorts them as {1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "35dee6ce-270d-4e1d-8f5f-bda8fad024a4"],
 ", 1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "2"}]], TraditionalForm]],ExpressionUUID->
  "5499aed7-124b-42e5-b38e-d00bab0978ff"],
 ",..., 1 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "18db7489-388a-4f04-a8d0-2826f9a88800"],
 ", 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "bb8c8d36-ffc0-4e2b-9168-e1e94603520a"],
 ",..., 2 at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "57c8af39-9e53-4992-8472-f1c4ac4150d1"],
 ",...,q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"n", "-", "1"}]], TraditionalForm]],ExpressionUUID->
  "f8904d45-f32b-4c7d-aec7-7cfce853be86"],
 ", q at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "7e64b085-fd49-42be-aba6-868b6e96676a"],
 "}."
}], "Text",
 CellChangeTimes->{{3.599834525380171*^9, 3.599834763089625*^9}, {
  3.599834799895616*^9, 3.599835117247661*^9}, {3.599835211842071*^9, 
  3.599835214776381*^9}},ExpressionUUID->"e2a2749a-9e28-4bd3-8a2b-\
f728a0ad9032"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
antipode(f): an involutive automorphism of Laurent polynomial ring
dagger = antipode followed by transpose
symprod[v, w] = symplectic product = dagger[v].\[Lambda].w\
\>", "Subsection",
 CellChangeTimes->{{3.54189261901025*^9, 3.5418926387182207`*^9}, {
  3.5418929805176687`*^9, 3.541893003198051*^9}, {3.541949358261806*^9, 
  3.541949358541829*^9}, {3.582659491619575*^9, 3.582659502139687*^9}, {
  3.5826613269701767`*^9, 
  3.5826613470255537`*^9}},ExpressionUUID->"2cba59e0-811c-409b-b8f7-\
69b2d5be18b9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"monomialAntipode", "[", "f_", "]"}], ":=", "\[IndentingNewLine]", 
   
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"e", ",", "v", ",", "c", ",", "mono"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"v", "=", 
       RowBox[{"Intersection", "[", 
        RowBox[{
         RowBox[{"Variables", "[", "f", "]"}], ",", "translationVariables"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"e", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"f", ",", "#"}], "]"}], "&"}], ",", "v"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"mono", "=", 
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         RowBox[{"Power", "[", 
          RowBox[{"v", ",", "e"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"mono", "===", "1"}], ",", "f", ",", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"f", ",", "mono"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c", "*", 
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         RowBox[{"Power", "[", 
          RowBox[{"v", ",", 
           RowBox[{"-", "e"}]}], "]"}]}], "]"}]}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"antipode", "[", "f_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ff", ",", "fff"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ff", "=", 
      RowBox[{"Expand", "[", "f", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "ff", "]"}], "===", "Plus"}], ",", 
       RowBox[{"fff", "=", "ff"}], ",", 
       RowBox[{"fff", "=", 
        RowBox[{"{", "ff", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", 
       RowBox[{"Map", "[", 
        RowBox[{"monomialAntipode", ",", 
         RowBox[{"Apply", "[", 
          RowBox[{"List", ",", 
           RowBox[{"Expand", "[", "fff", "]"}]}], "]"}]}], "]"}]}], "]"}]}]}],
    "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.5418847305613737`*^9, 3.5418848704804277`*^9}, {
   3.541884941488586*^9, 3.541884972838133*^9}, 3.5418850420558653`*^9, {
   3.541885267076281*^9, 3.541885271803961*^9}, {3.541885304108453*^9, 
   3.541885306636075*^9}, {3.541885434821134*^9, 3.541885504346793*^9}, {
   3.54189209284684*^9, 3.541892109316811*^9}, {3.541892147374958*^9, 
   3.541892187204545*^9}, {3.582659316682836*^9, 3.582659348517456*^9}, {
   3.5826623828842287`*^9, 3.5826623903161993`*^9}, {3.583262557029366*^9, 
   3.5832625618209543`*^9}, 3.764434449322589*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"f40090b9-86ee-4186-9ac0-4f8981bb747b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dagger", "[", "m_", "]"}], ":=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"Map", "[", 
    RowBox[{"antipode", ",", "m", ",", 
     RowBox[{"{", 
      RowBox[{"ArrayDepth", "[", "m", "]"}], "}"}]}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.582660732823818*^9, 3.582660767971311*^9}, {
  3.582660801858127*^9, 3.582660802369907*^9}, {3.5826612373476763`*^9, 
  3.582661270555427*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"d84fbd95-5b46-4973-8739-c046b8c61a55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"symprod", "[", 
   RowBox[{"v_", ",", "w_", ",", "N_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"dagger", "[", "v", "]"}], ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ")"}], ",", 
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{
         RowBox[{"Length", "[", "w", "]"}], "/", "2"}], "]"}]}], "]"}], ".", 
     "w"}], ",", 
    RowBox[{"Modulus", "->", "N"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.907272198879155*^9, 3.9072722071028147`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"a3b17b2d-bfe4-444e-a6bb-cd0f8edcc70f"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Elementary Symplectic Transformations
In cNot, f can be any Laurent polynomial. However, in cPhase, f must be \
self-antipode; otherwise, it won\[CloseCurlyQuote]t be symplectic.\
\>", "Subsection",
 CellChangeTimes->{{3.541892593246564*^9, 3.5418926110947113`*^9}, {
  3.5418926972591047`*^9, 3.541892706354919*^9}, {3.5418928005664873`*^9, 
  3.541892825459762*^9}, {3.5418930092069387`*^9, 3.541893060790575*^9}, {
  3.582660540868021*^9, 3.582660546091567*^9}, {3.582660627357291*^9, 
  3.58266063072443*^9}, {3.5826606801085033`*^9, 3.5826606989328747`*^9}, {
  3.590925925241268*^9, 3.590925943297842*^9}, {3.907272643317466*^9, 
  3.907272645389577*^9}},ExpressionUUID->"21a46d5a-833a-49d9-b032-\
282e02486e32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hadamard", "[", 
   RowBox[{"mat_", ",", "i_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"`i", "'"}], " ", "can", " ", "either", " ", "be", " ", "a", " ", 
    "number", " ", "or", " ", "a", " ", "list", " ", "of", " ", "numbers"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Head", "[", "i", "]"}], "===", "List"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Fold", "[", 
     RowBox[{"hadamard", ",", "mat", ",", "i"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m", ",", "q"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"q", "=", 
        RowBox[{
         RowBox[{"Length", "[", "mat", "]"}], "/", "2"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"m", "=", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "i"}], "]"}], "]"}], "=", "0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"q", "+", "i"}], ",", 
           RowBox[{"q", "+", "i"}]}], "]"}], "]"}], "=", "0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"q", "+", "i"}], ",", "i"}], "]"}], "]"}], "=", "1"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", 
           RowBox[{"q", "+", "i"}]}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"m", ".", "mat"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.541883727133086*^9, 3.541883943468018*^9}, {
   3.541883976588367*^9, 3.5418840069482393`*^9}, {3.54188412502932*^9, 
   3.5418841280055447`*^9}, {3.541895382432522*^9, 3.541895404420247*^9}, {
   3.541895907098837*^9, 3.541895921634665*^9}, 3.5418960506451263`*^9, {
   3.582659784554941*^9, 3.5826598118921537`*^9}, {3.582659872084524*^9, 
   3.5826598882132063`*^9}, {3.5826599940946007`*^9, 3.582660017887168*^9}, {
   3.582660136351673*^9, 3.58266013823127*^9}, {3.5826602903125763`*^9, 
   3.582660360899313*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"97706811-64c4-4fca-95e7-932b32ee390b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cNotMatrix", "[", 
   RowBox[{"q_", ",", "tgt_", ",", "src_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"tgt", ",", "src"}], "]"}], "]"}], "=", "f"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"src", "+", "q"}], ",", 
         RowBox[{"tgt", "+", "q"}]}], "]"}], "]"}], "=", 
      RowBox[{"-", 
       RowBox[{"antipode", "[", "f", "]"}]}]}], ";", "\[IndentingNewLine]", 
     "m"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cNot", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "src_", ",", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cNotMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", "src",
      ",", "f"}], "]"}], ".", "mat"}]}]}], "Input",
 CellChangeTimes->{{3.541884043586295*^9, 3.5418840490246468`*^9}, {
   3.541884087888961*^9, 3.5418841741343203`*^9}, {3.541884205235918*^9, 
   3.5418842068838177`*^9}, {3.541885111184107*^9, 3.541885138936851*^9}, {
   3.541892441589666*^9, 3.541892454941524*^9}, {3.541895410410627*^9, 
   3.541895412078227*^9}, {3.541895505032185*^9, 3.5418955495428333`*^9}, {
   3.541895948813593*^9, 3.541895956283183*^9}, 3.541896030246801*^9, {
   3.5826604782978067`*^9, 3.582660485009742*^9}, {3.762258622603447*^9, 
   3.7622586314677815`*^9}, {3.7622587147784915`*^9, 
   3.7622587159790516`*^9}, {3.762258792992424*^9, 3.76225881794278*^9}, {
   3.7629008662393513`*^9, 3.762900953903184*^9}, {3.7629036282126603`*^9, 
   3.762903649761573*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"2fd5489f-848d-4e2d-b7f3-18e92079960d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cNotMatrixreg", "[", 
   RowBox[{"q_", ",", "tgt_", ",", "src_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"tgt", ",", "src"}], "]"}], "]"}], "=", "f"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"src", "+", "q"}], ",", 
         RowBox[{"tgt", "+", "q"}]}], "]"}], "]"}], "=", 
      RowBox[{"-", "f"}]}], ";", "\[IndentingNewLine]", "m"}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cNotr", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "src_", ",", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cNotMatrixreg", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", "src",
      ",", "f"}], "]"}], ".", "mat"}]}]}], "Input",
 CellChangeTimes->{{3.763385035312187*^9, 3.7633850547328644`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"52edbc7f-7be5-4dda-9e87-51dc70840036"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cNotMatrix", "[", 
   RowBox[{"q_", ",", "tgt_", ",", "src_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"tgt", ",", "src"}], "]"}], "]"}], "=", "f"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"src", "+", "q"}], ",", 
         RowBox[{"tgt", "+", "q"}]}], "]"}], "]"}], "=", 
      RowBox[{"-", 
       RowBox[{"antipode", "[", "f", "]"}]}]}], ";", "\[IndentingNewLine]", 
     "m"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cNot", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "src_", ",", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cNotMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", "src",
      ",", "f"}], "]"}], ".", "mat"}]}]}], "Input",
 CellChangeTimes->{{3.541884043586295*^9, 3.5418840490246468`*^9}, {
   3.541884087888961*^9, 3.5418841741343203`*^9}, {3.541884205235918*^9, 
   3.5418842068838177`*^9}, {3.541885111184107*^9, 3.541885138936851*^9}, {
   3.541892441589666*^9, 3.541892454941524*^9}, {3.541895410410627*^9, 
   3.541895412078227*^9}, {3.541895505032185*^9, 3.5418955495428333`*^9}, {
   3.541895948813593*^9, 3.541895956283183*^9}, 3.541896030246801*^9, {
   3.5826604782978067`*^9, 3.582660485009742*^9}, {3.762258622603447*^9, 
   3.7622586314677815`*^9}, {3.7622587147784915`*^9, 
   3.7622587159790516`*^9}, {3.762258792992424*^9, 3.76225881794278*^9}, {
   3.7629008662393513`*^9, 3.762900953903184*^9}, {3.7629036282126603`*^9, 
   3.762903649761573*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"4a106b36-aa7c-4f10-b27f-f9052b603f9c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPhaseMatrix", "[", 
   RowBox[{"q_", ",", "tgt_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"tgt", "+", "q"}], ",", "tgt"}], "]"}], "]"}], "=", "f"}], 
     ";", "\[IndentingNewLine]", "m"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPhase", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cPhaseMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", "f"}],
     "]"}], ".", "mat"}]}]}], "Input",
 CellChangeTimes->{{3.541892324050139*^9, 3.5418923832439737`*^9}, {
  3.541892419996154*^9, 3.541892469812888*^9}, {3.5418927711520452`*^9, 
  3.541892779495356*^9}, {3.541895553600812*^9, 3.541895572119014*^9}, {
  3.5418959625215397`*^9, 3.541895969001593*^9}, {3.5826604908722754`*^9, 
  3.5826604971523533`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"7a45e13b-c373-40ff-bc0e-506362e4a31a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Elementary column operation: colOp( mat, {tgt, src, f} )", "Subsection",
 CellChangeTimes->{{3.541896289891327*^9, 3.541896312315627*^9}, {
  3.5418964164058037`*^9, 3.541896434282475*^9}, {3.582660663156871*^9, 
  3.5826606760928087`*^9}, {3.5902466901843987`*^9, 
  3.590246690681549*^9}},ExpressionUUID->"bb73bd76-e33c-4547-acb8-\
a017962fa572"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colOpMatrix", "[", 
   RowBox[{"t_", ",", "tgt_", ",", "src_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", "t", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"src", ",", "tgt"}], "]"}], "]"}], "=", "f"}], ";", 
     "\[IndentingNewLine]", "m"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"colOp", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "src_", ",", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"mat", ".", 
   RowBox[{"colOpMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "tgt", ",", "src", ",", "f"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.541896316334264*^9, 3.541896356964799*^9}, {
  3.5418963896573143`*^9, 3.541896410798658*^9}, {3.541896531745096*^9, 
  3.541896584520808*^9}, {3.541897192649218*^9, 3.541897192993518*^9}, {
  3.541948570895389*^9, 3.5419485786074257`*^9}, {3.5826606463869753`*^9, 
  3.582660650883093*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"dbe5b77f-6b6e-45fe-a7b5-c7d8dd51c3f3"]
}, Closed]],

Cell[CellGroupData[{

Cell["multiply row by monomial", "Subsection",
 CellChangeTimes->{{3.541896289891327*^9, 3.541896312315627*^9}, {
   3.5418964164058037`*^9, 3.541896434282475*^9}, {3.582660663156871*^9, 
   3.5826606760928087`*^9}, {3.5902466901843987`*^9, 3.590246690681549*^9}, {
   3.764167835447588*^9, 3.7641678435648856`*^9}, {3.7682149181030717`*^9, 
   3.768214921284243*^9}, 
   3.7694345658695517`*^9},ExpressionUUID->"fbef2860-df0b-4b5a-a85e-\
ffea546a1a58"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rowMulMatrix", "[", 
   RowBox[{"t_", ",", "r_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", "t", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"r", ",", "r"}], "]"}], "]"}], "=", "f"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "/", "2"}], "+", "r"}], ",", 
         RowBox[{
          RowBox[{"t", "/", "2"}], "+", "r"}]}], "]"}], "]"}], "=", "f"}], 
     ";", "\[IndentingNewLine]", "m"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowMul", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"r_", ",", " ", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"rowMulMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "r", ",", "f"}], "]"}], ".", 
   "mat"}]}]}], "Input",
 CellChangeTimes->{{3.541896316334264*^9, 3.541896356964799*^9}, {
   3.5418963896573143`*^9, 3.541896410798658*^9}, {3.541896531745096*^9, 
   3.541896584520808*^9}, {3.541897192649218*^9, 3.541897192993518*^9}, {
   3.541948570895389*^9, 3.5419485786074257`*^9}, {3.5826606463869753`*^9, 
   3.582660650883093*^9}, {3.7641684957325907`*^9, 3.7641685036831613`*^9}, {
   3.7641686160870495`*^9, 3.7641686951742477`*^9}, {3.7641688223046694`*^9, 
   3.7641688808588824`*^9}, {3.7641693829705615`*^9, 
   3.7641693894053583`*^9}, {3.7641697612571*^9, 3.7641697674294214`*^9}, {
   3.764170422494333*^9, 3.764170428637901*^9}, 3.7641705619236193`*^9, {
   3.768214929805715*^9, 3.7682149501940594`*^9}, 3.7692151799308305`*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"57310c7a-ebe8-4a57-bb55-3ec1fc18a832"]
}, Closed]],

Cell[CellGroupData[{

Cell["multiply column by monomial", "Subsection",
 CellChangeTimes->{{3.541896289891327*^9, 3.541896312315627*^9}, {
  3.5418964164058037`*^9, 3.541896434282475*^9}, {3.582660663156871*^9, 
  3.5826606760928087`*^9}, {3.5902466901843987`*^9, 3.590246690681549*^9}, {
  3.764167835447588*^9, 3.7641678435648856`*^9}, {3.7644336350721536`*^9, 
  3.7644336360285974`*^9}},ExpressionUUID->"f4f289a8-19b5-4cb1-8aad-\
cbcca3406081"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colMulMatrix", "[", 
   RowBox[{"t_", ",", "c_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", "t", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"c", ",", "c"}], "]"}], "]"}], "=", "f"}], ";", 
     "\[IndentingNewLine]", "m"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"colMul", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"c_", ",", " ", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"mat", ".", 
   RowBox[{"colMulMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "c", ",", "f"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.541896316334264*^9, 3.541896356964799*^9}, {
   3.5418963896573143`*^9, 3.541896410798658*^9}, {3.541896531745096*^9, 
   3.541896584520808*^9}, {3.541897192649218*^9, 3.541897192993518*^9}, {
   3.541948570895389*^9, 3.5419485786074257`*^9}, {3.5826606463869753`*^9, 
   3.582660650883093*^9}, {3.7641684957325907`*^9, 3.7641685036831613`*^9}, {
   3.7641686160870495`*^9, 3.7641686951742477`*^9}, {3.7641688223046694`*^9, 
   3.7641688808588824`*^9}, {3.7641693829705615`*^9, 
   3.7641693894053583`*^9}, {3.7641697612571*^9, 3.7641697674294214`*^9}, {
   3.764170422494333*^9, 3.764170428637901*^9}, 3.7641705619236193`*^9, {
   3.764433638838087*^9, 3.76443370202415*^9}, {3.7644338108860335`*^9, 
   3.764433810993745*^9}, {3.7644338878642225`*^9, 3.7644338934622555`*^9}, {
   3.7644339901892405`*^9, 3.764433990265037*^9}, {3.7644340569916363`*^9, 
   3.7644340572529664`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"6aa895df-5e04-453a-8d4d-a835a9b1844b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Swap columns", "Subsection",
 CellChangeTimes->{{3.7634891464170237`*^9, 
  3.763489158616316*^9}},ExpressionUUID->"43589058-d2a3-4a97-9bb4-\
d4b177823ef9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"swapCol", "[", 
    RowBox[{"mat_", ",", 
     RowBox[{"{", 
      RowBox[{"tgt_", ",", "src_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"mat", ".", 
    RowBox[{"colOpMatrix", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "tgt", ",", "src", ",", "1"}], 
     "]"}], ".", 
    RowBox[{"colOpMatrix", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "src", ",", "tgt", ",", "1"}], 
     "]"}], ".", 
    RowBox[{"colOpMatrix", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "tgt", ",", "src", ",", "1"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7634891612770247`*^9, 3.763489265829118*^9}, {
  3.763489756228537*^9, 3.763489779900817*^9}, {3.7634898610193233`*^9, 
  3.76348988266425*^9}, {3.76348996800985*^9, 3.763490019666828*^9}, {
  3.7634901508812943`*^9, 3.763490166644125*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"6215b0f0-d51b-4b0d-b9ad-2785461e5e06"]
}, Closed]],

Cell[CellGroupData[{

Cell["Swap rows", "Subsection",
 CellChangeTimes->{{3.7634891464170237`*^9, 3.763489158616316*^9}, {
  3.763489292057455*^9, 
  3.763489292591736*^9}},ExpressionUUID->"1f621ebe-a4c4-4062-af6f-\
7f16c7c6389e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"swapRow", "[", 
    RowBox[{"mat_", ",", 
     RowBox[{"{", 
      RowBox[{"tgt_", ",", "src_"}], "}"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"cNotMatrix", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", 
      "src", ",", "1"}], "]"}], ".", 
    RowBox[{"cNotMatrix", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "src", ",", 
      "tgt", ",", "1"}], "]"}], ".", 
    RowBox[{"cNotMatrix", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", 
      "src", ",", "1"}], "]"}], ".", "mat"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7634891612770247`*^9, 3.763489265829118*^9}, {
  3.763489297480897*^9, 3.7634893194277043`*^9}, {3.763489785585667*^9, 
  3.7634897866071157`*^9}, {3.763489888836299*^9, 3.7634899191791973`*^9}, {
  3.7634899591301956`*^9, 3.7634899654539475`*^9}, {3.7634900356188593`*^9, 
  3.763490058485166*^9}, {3.7634901470482645`*^9, 3.7634901486925354`*^9}, {
  3.763490210994047*^9, 3.7634902469387236`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"e10b8285-a225-4dba-8667-e4e53234bc3b"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Factoring out ancillas: 
\tfactorOut( matrix, tgt or {tgts} ) --- dropping (ancillary) qubit(s)
\tdropColumn( matrix, tgt or {tgts} ) --- dropping column(s)\
\>", "Subsection",
 CellChangeTimes->{{3.541896478964573*^9, 3.541896509264036*^9}, {
  3.541896608829483*^9, 3.54189666061486*^9}, {3.54189681088264*^9, 
  3.541896840449484*^9}, {3.5418972477951717`*^9, 3.541897250016605*^9}, {
  3.58326407091733*^9, 3.583264108757221*^9}, {3.583265965427372*^9, 
  3.5832660024583483`*^9}},ExpressionUUID->"2ec73fb3-909b-4446-8a05-\
d95dbd027645"],

Cell[BoxData[
 RowBox[{
  RowBox[{"factorOut", "[", 
   RowBox[{"mat_", ",", "tgt_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"`tgt", "'"}], " ", "can", " ", "either", " ", "be", " ", "a", 
    " ", "number", " ", "or", " ", "a", " ", "list", " ", "of", " ", 
    "numbers"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Fold", "[", 
   RowBox[{"Delete", ",", "mat", ",", 
    RowBox[{"Reverse", "[", 
     RowBox[{"Sort", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "tgt", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"tgt", "+", 
           RowBox[{
            RowBox[{"Length", "[", "mat", "]"}], "/", "2"}]}], "}"}]}], "}"}],
        "]"}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.583265051851063*^9, 3.5832650824916067`*^9}, {
  3.583265157055293*^9, 3.583265196286992*^9}, {3.583265299215901*^9, 
  3.5832653253362007`*^9}, {3.583265660275339*^9, 3.583265685660317*^9}, {
  3.583265806611369*^9, 3.583265852357851*^9}, {3.76290161893204*^9, 
  3.7629016245854864`*^9}, {3.762904572236912*^9, 3.762904575111431*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"efb94e74-bb5a-42a3-9f89-fd8911ffa11e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dropColumn", "[", 
   RowBox[{"mat_", ",", "cols_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"`cols", "'"}], " ", "can", " ", "either", " ", "be", " ", "a", 
    " ", "number", " ", "or", " ", "a", " ", "list", " ", "of", " ", 
    "numbers"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Transpose", "[", 
   RowBox[{"Fold", "[", 
    RowBox[{"Delete", ",", 
     RowBox[{"Transpose", "[", "mat", "]"}], ",", 
     RowBox[{"Reverse", "[", 
      RowBox[{"Sort", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "cols", "}"}], "]"}], "]"}], "]"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5832658944985*^9, 3.583265953702813*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"62c8d59b-072c-45e6-bb95-208d93a3fd9b"]
}, Closed]],

Cell[CellGroupData[{

Cell["check symplectic", "Subsection",
 CellChangeTimes->{{3.762990328356181*^9, 
  3.7629903317271776`*^9}},ExpressionUUID->"d8fb8ccd-fa57-4160-9b14-\
6394cfe0dab4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.763056950045041*^9, 3.7630569575150642`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"3aed1df2-2648-464b-8164-48a176367af0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"symcheck", "[", "mat_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"L", "=", 
      RowBox[{"Length", "[", "mat", "]"}]}], ";", 
     RowBox[{"sym", "=", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"X", ",", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{"L", "/", "2"}], "]"}]}], "]"}]}], ";", " ", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"dagger", "[", "mat", "]"}], ".", "sym", ".", "mat"}], ",", 
        RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], "\[Equal]", "sym"}]}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7629943185347333`*^9, 3.7629943831290927`*^9}, {
  3.7629946293457346`*^9, 3.762994675226075*^9}, {3.7629947423275814`*^9, 
  3.7629947643596935`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"7aea92a9-705d-4efb-89fc-989b1acff867"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"symcheck", "[", 
  RowBox[{"cNotMatrix", "[", 
   RowBox[{"8", ",", "1", ",", "2", ",", "x"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.762994777163452*^9, 3.7629947895582743`*^9}, {
  3.7629950001997004`*^9, 3.7629950012219706`*^9}, {3.7629950600306892`*^9, 
  3.762995060492456*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"cd797e77-0871-4ced-b3a4-48167138350e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.7629947901466985`*^9, 3.7629950014384146`*^9, 3.762995060987131*^9, {
   3.7630569407679834`*^9, 3.763056960556987*^9}, 3.7630577269772825`*^9, 
   3.7631358822093773`*^9, 3.763324182964197*^9, 3.763344154672138*^9, 
   3.7633892434149294`*^9, 3.763390780127472*^9, 3.763403507430566*^9, {
   3.763421847544799*^9, 3.763421861376775*^9}, {3.763481819359593*^9, 
   3.763481842381027*^9}, 3.763482144777319*^9, {3.763500894466758*^9, 
   3.7635009582684026`*^9}, 3.7636476040490694`*^9, 3.7636517062309093`*^9, 
   3.7636726705612855`*^9, {3.7638242587219725`*^9, 3.763824308624946*^9}, 
   3.763824345982399*^9, 3.763824395846156*^9, 3.7638356743535028`*^9, 
   3.763842417635993*^9, 3.7639335895307407`*^9, 3.763999091479184*^9, 
   3.76418031952563*^9, {3.7642723110161047`*^9, 3.76427231248022*^9}, 
   3.764282242783222*^9, 3.7642906694320064`*^9, 3.7644263029509954`*^9, 
   3.764588575379815*^9, 3.764674819661658*^9, 3.7670479987773113`*^9, 
   3.7671912850242743`*^9, 3.76771557077918*^9, 3.7678327317661743`*^9, 
   3.768326780114846*^9, 3.7691829644763184`*^9, 3.769515197727453*^9, 
   3.769524966206189*^9, 3.7695371174484134`*^9, 3.7696274279667025`*^9, 
   3.7735199376421576`*^9, 3.7745471180044003`*^9, 3.775940849859152*^9, 
   3.7777410884376183`*^9, 3.7778499314860897`*^9, {3.7785030100611324`*^9, 
   3.778503017045458*^9}, 3.7785031006988263`*^9, 3.907272191081493*^9, 
   3.907272251894528*^9, 3.907272632395005*^9, 3.907513925848126*^9, 
   3.907514043747348*^9, 3.9076852235157833`*^9, 3.907840780270029*^9, 
   3.914016340184876*^9, 3.914081150903905*^9, 3.914406312838128*^9, 
   3.914496622121546*^9, 3.9150551094145412`*^9, 3.915185513666119*^9, 
   3.915293447621449*^9, 3.9158913126349783`*^9, 3.916135582284466*^9, 
   3.9189218191835833`*^9, 3.91916590207023*^9, 3.919166668274732*^9, 
   3.919258183774822*^9, 3.923768770735956*^9, 3.9259407411154547`*^9, 
   3.9289454153964767`*^9, 3.936356490165997*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"25570b3d-bf6a-4882-ab93-60ff55fa00dc"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["ER along the anisotropic direction", "Section",
 CellChangeTimes->{{3.9267100504333353`*^9, 
  3.926710059595602*^9}},ExpressionUUID->"8ea92969-b270-4c9d-9d01-\
f4cbfccb6deb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z2LSqz", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y"}], "+", "y", "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}], "+", "x"}], "0"},
      {
       RowBox[{"z", "+", "1"}], "0"},
      {"0", 
       RowBox[{"1", "+", 
        SuperscriptBox["z", 
         RowBox[{"-", "1"}]]}]},
      {"0", 
       RowBox[{
        RowBox[{
         SuperscriptBox["x", 
          RowBox[{"-", "2"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{"-", "1"}]]}], "+", 
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]], "+", 
        RowBox[{
         SuperscriptBox["x", 
          RowBox[{"-", "1"}]], " ", 
         SuperscriptBox["y", 
          RowBox[{"-", "2"}]]}], "+", 
        SuperscriptBox["x", 
         RowBox[{"-", "1"}]]}]}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9267100828268642`*^9, 3.9267100896629744`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"5387bf94-1be0-4348-a25b-c0c851c38ed5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z2LSqz1", "=", 
   RowBox[{
    RowBox[{"Z2LSqz", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{"{", 
     RowBox[{"z", ",", "2"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}]}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "3", "}"}], "~", "dropColumn", "~", 
    RowBox[{"{", "2", "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{"{", "2", "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Z2LSqz1", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.9267101083153257`*^9, 3.926710134687492*^9}, {
  3.9290183222047157`*^9, 3.929018322761829*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"41daa0e6-f10a-437c-be18-de6a9ef6ca9f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"x", "+", "y", "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}]}], "0"},
     {
      RowBox[{"1", "+", "z"}], "0"},
     {"0", 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}]},
     {"0", 
      RowBox[{
       FractionBox["1", "x"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}]], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.926710114519577*^9, 3.926710135025769*^9}, 
   3.929018323205698*^9, 3.9290192218722143`*^9, 3.929023167739888*^9, 
   3.9363565019998627`*^9},
 CellLabel->
  "Out[107]//MatrixForm=",ExpressionUUID->"acac823b-c365-40be-8383-\
eaecc611c8e2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Laplacian model on the square lattice", "Section",
 CellChangeTimes->{{3.926709388249741*^9, 
  3.926709397021443*^9}},ExpressionUUID->"af2798f5-b705-41fb-8381-\
1415746c8ad7"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["Z", "2"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"89a5a63c-ba01-4afa-b459-608ee0c2a952"]], \
"Subsection",
 CellChangeTimes->{{3.9267094025816307`*^9, 
  3.926709405191143*^9}},ExpressionUUID->"4f27bbfd-b1e5-4173-8f6a-\
9f09741edf20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z2LSq", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        RowBox[{
         SuperscriptBox["x", "2"], " ", "y"}], "+", "y", "+", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}], "+", "x"}]},
      {"0"}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926709816329494*^9, 3.926709842863802*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"fa0f724f-a73a-4534-97b9-4c2e25cd4a29"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z2LSq1", "=", 
   RowBox[{
    RowBox[{"Z2LSq", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{"{", 
     RowBox[{"x", ",", "2"}], "}"}], "~", "coarseGrainReverseBlockOrder", "~", 
    RowBox[{"{", 
     RowBox[{"y", ",", "2"}], "}"}], "~", "colMul", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      FractionBox["1", "y"]}], "}"}], "~", "rowMul", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "y"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Z2LSq1", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.926709850441869*^9, 3.926709867773793*^9}, 
   3.926710003469511*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"5f0e67e8-7178-455b-bf9b-c5fce65eab43"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"1", "+", "y"}], "0"},
     {
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", 
      RowBox[{"1", "+", "y"}]},
     {
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", 
      RowBox[{"1", "+", "x"}]},
     {"0", 
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"1", "+", "x"}], "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.92670987361861*^9, 3.926710004715108*^9, 
  3.936356510650304*^9},
 CellLabel->
  "Out[110]//MatrixForm=",ExpressionUUID->"4278df18-b5c1-4cf6-808e-\
62de25ebe76a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z2LSqB", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}], ",", 
       RowBox[{"1", "+", "y"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}], ",", 
       RowBox[{"1", "+", "x"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926709919864607*^9, 3.9267099506087103`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"e548ac5d-649c-43e1-95f3-11d381ef86e1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z2LSqB1", "=", 
   RowBox[{
    RowBox[{"Z2LSqB", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{"{", 
     RowBox[{"x", ",", "2"}], "}"}], "~", "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", "2"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", "x"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", "y"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "4", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", "x"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "4", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", "1"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "5", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "1"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Z2LSqB1", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.9267099661912003`*^9, 3.926709971218457*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"0669e661-fa5f-4b04-8203-97813c362658"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"x", "+", "y"}], "0"},
     {
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"1", "+", "y"}], "0", "0"},
     {
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"1", "+", "x"}], "0", "0"},
     {"0", "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}]}]},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9267099721496363`*^9, 3.936356510670589*^9},
 CellLabel->
  "Out[113]//MatrixForm=",ExpressionUUID->"39cdceb7-ad83-4e6c-99e6-\
e785de90ca9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z2LSq3", "=", 
   RowBox[{
    RowBox[{"Z2LSq", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{"{", 
     RowBox[{"x", ",", "3"}], "}"}], "~", "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", "3"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"9", ",", "1", ",", 
      RowBox[{"x", " ", "y"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", "x"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "2", ",", "x"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "2", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "3", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "1"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "3", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "6", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "x"}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "2", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "y"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Z2LSq3", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.92670999109091*^9, 3.926710021656693*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"41f10dde-37be-4109-88d5-b4dca3abae0b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}]}]},
     {"0", "0", "0", 
      RowBox[{"x", "+", "y"}], "0"},
     {
      RowBox[{"x", "+", "y", "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}]}], "0", "0", "0", "0"},
     {"0", 
      RowBox[{"x", "+", "y"}], "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9267100224117107`*^9, 3.9363565106837883`*^9},
 CellLabel->
  "Out[115]//MatrixForm=",ExpressionUUID->"8d396c6b-0d20-45e7-bfe2-\
053abeaef03d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["Z", "3"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"73b95fda-efc8-490c-bf85-03bcdc8a526a"]], \
"Subsection",
 CellChangeTimes->{{3.9267101816231527`*^9, 
  3.926710184843534*^9}},ExpressionUUID->"c2bb8026-74cd-4e02-a88c-\
c93888141a31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z3LSq", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"1", "-", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          SuperscriptBox["x", 
           RowBox[{"-", "1"}]], "+", "y", "+", 
          SuperscriptBox["y", 
           RowBox[{"-", "1"}]]}], ")"}]}]},
      {"0"}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9267102378655453`*^9, 3.926710239778829*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"1459a85e-c99e-439e-b6eb-ebcf6c680764"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z3LSq2", "=", 
   RowBox[{
    RowBox[{"Z3LSq", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{"{", 
     RowBox[{"x", ",", "3"}], "}"}], "~", "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", "3"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", "x"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "3", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "3", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "3", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox["1", "y"]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", 
      FractionBox["1", "y"]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "4", ",", 
      FractionBox["x", "y"]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "4", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "4", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", 
      RowBox[{"1", "-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", 
      RowBox[{"1", "+", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "3", ",", 
      RowBox[{
       RowBox[{"-", "x"}], " ", "y"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "3", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", 
       FractionBox["1", "y"]}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot",
     "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", 
      RowBox[{"1", "-", "x"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", 
      RowBox[{"-", 
       FractionBox["1", "y"]}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", 
      RowBox[{"-", 
       FractionBox["1", "y"]}]}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", 
       FractionBox["1", "y"]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", 
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{"x", " ", "y"}]]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", 
      RowBox[{"1", "-", 
       FractionBox["1", "x"]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", 
       RowBox[{"-", "1"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", 
      FractionBox["1", "x"]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", 
      RowBox[{"-", 
       FractionBox["1", "x"]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", 
      FractionBox[
       RowBox[{"-", "1"}], "x"]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", 
      FractionBox["1", "y"]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", 
      RowBox[{"-", 
       FractionBox["1", "x"]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", 
      RowBox[{"-", 
       FractionBox["1", "y"]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", 
       RowBox[{"-", "1"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", "colMul", 
    "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"x", " ", "y"}]}], "}"}], "~", "colMul", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "x"}], "}"}], "~", "rowMul", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      FractionBox["1", "y"]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Z3LSq2", "//", "display3"}]}], "Input",
 CellChangeTimes->{{3.9267102590463257`*^9, 3.926710273528139*^9}, {
  3.92671040181216*^9, 3.9267104300261087`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"47fda9d7-22c6-48b3-809e-295f15a820eb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
       RowBox[{"2", " ", "x"}], "+", "y"}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x"}]}], "0", "0"},
     {"0", 
      RowBox[{"2", "+", "x"}], 
      RowBox[{
       RowBox[{"2", " ", "x"}], "+", 
       FractionBox["1", "y"]}], "0", "0"},
     {
      RowBox[{"2", "+", 
       FractionBox["1", "x"], "+", "x", "+", 
       FractionBox["1", "y"], "+", "y"}], "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"2", " ", "x"}], "+", "y"}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x"}]}]},
     {"0", "0", "0", 
      RowBox[{"2", "+", "x"}], 
      RowBox[{
       RowBox[{"2", " ", "x"}], "+", 
       FractionBox["1", "y"]}]},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9267102749701567`*^9, {3.9267104023034697`*^9, 3.926710430588744*^9}, 
   3.936356517584834*^9},
 CellLabel->
  "Out[118]//MatrixForm=",ExpressionUUID->"350cc5cf-c023-4d3b-b966-\
24c322306671"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z3LSqB", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"2", " ", "x"}], "+", "y"}], 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "x"}]}]},
       {
        RowBox[{"2", " ", "+", "x", " "}], 
        RowBox[{
         RowBox[{"2", " ", "x"}], " ", "+", 
         FractionBox["1", "y"]}]},
       {"0", "0"},
       {"0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.926710299458308*^9, 3.926710342040545*^9}, {
  3.9267103779889193`*^9, 3.926710386805928*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"f7501a25-a0ed-44dc-9e73-4877621dc9d1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z3LSqB1", "=", 
   RowBox[{
    RowBox[{"Z3LSqB", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{"{", 
     RowBox[{"x", ",", "3"}], "}"}], "~", "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", "3"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "10", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "10", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"16", ",", "10", ",", "x"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "10", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"10", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"16", ",", "1", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"10", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"16", ",", "1", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "8", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "8", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "8", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"13", ",", "8", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"14", ",", "8", ",", "x"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "8", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "2", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "2", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"9", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"10", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"12", ",", "2", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"14", ",", "2", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"13", ",", "2", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "2", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"10", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"11", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"11", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"9", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"10", ",", "1", ",", "1"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "9", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", 
      FractionBox["1", "y"]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"9", ",", "1", ",", "1"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "9", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "3", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "3", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "7", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", 
      RowBox[{"-", 
       FractionBox["x", "y"]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "2", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "2", ",", "x"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "2", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "3", "}"}], "\\\[IndentingNewLine]"}], "~", "colMul", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "y"}], "}"}], "\\\[IndentingNewLine]"}], "~", "colOp",
     "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", 
       RowBox[{"-", "1"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", "rowMul", 
    "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "y"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "y"]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "3", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "2", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", 
      RowBox[{"-", 
       FractionBox["1", "y"]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "4", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], "~", "rowMul", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "3", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", "1"}], "}"}], "~", "rowMul", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", 
      RowBox[{"-", 
       FractionBox["1", "y"]}]}], "}"}], "~", "colMul", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "1"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", "colOp", 
    "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "2", ",", "1"}], "}"}], "~", "rowMul", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", 
      FractionBox["1", "y"]}], "}"}], "~", "colMul", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colMul", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "1"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Z3LSqB1", "//", "display3"}]}], "Input",
 CellChangeTimes->{{3.9267103556663094`*^9, 3.9267103622952433`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"3a6150eb-bcb0-465e-999f-da9a95aedd82"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"2", " ", "x"}], "+", "y"}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x"}]}], "0"},
     {
      RowBox[{
       RowBox[{"2", " ", "x"}], "+", "y"}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x"}]}], "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"2", "+", "x"}], 
      RowBox[{
       RowBox[{"2", " ", "x"}], "+", 
       FractionBox["1", "y"]}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"2", " ", "x"}], "+", "y"}], "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "x"}]}]},
     {"0", "0", 
      RowBox[{"2", "+", "x"}], "0", "0", 
      RowBox[{
       RowBox[{"2", " ", "x"}], "+", 
       FractionBox["1", "y"]}]},
     {
      RowBox[{"2", "+", "x"}], 
      RowBox[{
       RowBox[{"2", " ", "x"}], "+", 
       FractionBox["1", "y"]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.926710362975029*^9, 3.926710390185389*^9}, 
   3.936356517668694*^9},
 CellLabel->
  "Out[121]//MatrixForm=",ExpressionUUID->"76c207ff-cc47-47ab-a4d2-\
cf7e2197e7eb"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Laplacian model on the triangular lattice", "Section",
 CellChangeTimes->{{3.926710618959536*^9, 
  3.9267106279686317`*^9}},ExpressionUUID->"a8c05f8e-41a3-4ad7-9e84-\
6985b6164f3f"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["Z", "2"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"9dfb7e1d-e020-48a4-be2d-5e04d4d40fc8"]], \
"Subsection",
 CellChangeTimes->{{3.926710632716811*^9, 
  3.926710637064785*^9}},ExpressionUUID->"0380b752-84ff-4ef5-a254-\
7218343f7132"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z2LTri", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", "x", "+", "y", "+", 
       SuperscriptBox["x", "2"], "+", 
       SuperscriptBox["y", "2"]}], "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Z2LTri", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.926710667055492*^9, 3.92671067181384*^9}, {
  3.926710715539959*^9, 3.926710721306469*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"a55d1524-a0a4-41f6-99bd-78cfe3aa74a3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"x", "+", 
       SuperscriptBox["x", "2"], "+", "y", "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y"}], "+", 
       SuperscriptBox["y", "2"], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}]}]},
     {"0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.926710721848584*^9, 3.93635654269024*^9},
 CellLabel->
  "Out[123]//MatrixForm=",ExpressionUUID->"745b9aea-a80d-4aea-a7f2-\
a94329893cf9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z2LTri1", "=", 
   RowBox[{
    RowBox[{"Z2LTri", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{"{", 
     RowBox[{"x", ",", "2"}], "}"}], "~", "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", "2"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Z2LTri1", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.926710686978335*^9, 3.9267106925853233`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"1d13980b-0450-4879-80c2-f1c8491ee2b1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"1", "+", "x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "0"},
     {
      RowBox[{"x", "+", "y"}], "0", "0", "0"},
     {
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", 
      RowBox[{"1", "+", "x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}]},
     {"0", 
      RowBox[{"x", "+", "y"}], 
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y"}]}], "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.926710703246418*^9, 3.936356542733349*^9},
 CellLabel->
  "Out[125]//MatrixForm=",ExpressionUUID->"b2ce6f3e-5d2c-414a-959a-\
4dd557c5c8d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z2LTriB", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}], ",", 
       RowBox[{"1", "+", "x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Z2LTriB", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.926710705949462*^9, 3.926710731581973*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"6fe69e81-de25-4d54-bfcf-53a197baab28"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"x", "+", "y"}], "0"},
     {
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"1", "+", "x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}]},
     {"0", "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.926710732015501*^9, 3.9363565427396584`*^9},
 CellLabel->
  "Out[127]//MatrixForm=",ExpressionUUID->"58847bcd-cd8d-4347-bd37-\
bf9005c95f95"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z2LTriB1", "=", 
   RowBox[{
    RowBox[{"Z2LTriB", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{"{", 
     RowBox[{"x", ",", "2"}], "}"}], "~", "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", "2"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", "x"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", "1"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "3", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "3", ",", 
      RowBox[{"x", " ", "y"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "3", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "3", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "x"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", "y"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "y"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Z2LTriB1", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.926710744769277*^9, 3.92671075769053*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"14cb6074-8800-4f03-b3aa-d1c65b542d44"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"x", "+", "y"}], "0", "0", "0", "0"},
     {"0", 
      RowBox[{"x", "+", "y"}], "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", "y"}], "0", "0"},
     {"0", "0", "0", 
      RowBox[{"1", "+", "x"}], "0"},
     {"0", 
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", 
      RowBox[{"1", "+", "x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}]},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.92671075817845*^9, 3.936356542753199*^9},
 CellLabel->
  "Out[129]//MatrixForm=",ExpressionUUID->"57aeeed8-cace-4970-82e7-\
d649a704d9e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z2LTri3", "=", 
   RowBox[{
    RowBox[{"Z2LTri", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{"{", 
     RowBox[{"x", ",", "3"}], "}"}], "~", "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", "3"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"9", ",", "1", ",", 
      RowBox[{"x", " ", "y"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", 
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y"}]}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "3", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", 
      FractionBox["x", "y"]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", 
      FractionBox["1", "y"]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", 
      FractionBox["1", "y"]}], "}"}], "~", "rowMul", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      FractionBox["1", "y"]}], "}"}], "~", "rowMul", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "y"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "4", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "5", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "7", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "7", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "7", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "3", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "6", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "7", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "7", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "6", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "4", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "5", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "7", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"7", ",", "3", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "7", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "7", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "3", ",", "y"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "3", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "y"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "7", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", 
      RowBox[{"y", "+", "x"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Z2LTri3", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.926710795460449*^9, 3.926710813293962*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"6398a1b6-aa50-46aa-8255-27096f3f192e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", "y"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"1", "+", "x"}], "0", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", "x"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"x", "+", "y"}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"x", "+", "y"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", "y"}]},
     {"0", 
      RowBox[{"x", "+", 
       SuperscriptBox["x", "2"], "+", "y", "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y"}], "+", 
       SuperscriptBox["y", "2"], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9267108139653187`*^9, 3.936356542785962*^9},
 CellLabel->
  "Out[131]//MatrixForm=",ExpressionUUID->"91ecbc95-f105-4347-a938-\
574fc8e462e4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["Z", "3"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"845921cb-a52a-4094-8f24-28c9fcd2b99b"]], \
"Subsection",
 CellChangeTimes->{{3.926710890725361*^9, 
  3.926710893094842*^9}},ExpressionUUID->"42c0590c-0074-403d-9561-\
19d2d7a9bcdd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z3LTri", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", "x", "+", "y", "+", 
       SuperscriptBox["x", "2"], "+", 
       SuperscriptBox["y", "2"]}], "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Z3LTri", "//", "display3"}]}], "Input",
 CellChangeTimes->{{3.926710899450717*^9, 3.926710926816326*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"7eccabd5-47c9-4910-94b1-951f274dc890"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"x", "+", 
       SuperscriptBox["x", "2"], "+", "y", "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y"}], "+", 
       SuperscriptBox["y", "2"], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}]}]},
     {"0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9267109275795*^9, 3.9363565545708447`*^9},
 CellLabel->
  "Out[133]//MatrixForm=",ExpressionUUID->"84760e3e-29d0-4afd-9bcc-\
2817afe6fa4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z3LTri1", "=", 
   RowBox[{
    RowBox[{"Z3LTri", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{"{", 
     RowBox[{"x", ",", "3"}], "}"}], "~", "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", "3"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"9", ",", "1", ",", 
      RowBox[{
       RowBox[{"-", "x"}], " ", "y"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "1", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", 
      RowBox[{
       RowBox[{"-", "x"}], "+", 
       RowBox[{"x", " ", "y"}]}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", 
      FractionBox[
       RowBox[{"1", "+", "x"}], "y"]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", 
      FractionBox[
       RowBox[{"y", "+", 
        RowBox[{"2", "x"}]}], "y"]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", 
      RowBox[{"-", 
       FractionBox["x", "y"]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", 
      FractionBox[
       RowBox[{
        RowBox[{"x", " ", "y"}], "+", 
        RowBox[{"2", "x"}]}], "y"]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "3", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "3", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "4", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      FractionBox["1", "y"]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "6", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", 
      FractionBox["1", "y"]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", 
      FractionBox["1", "y"]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", 
      FractionBox["1", "y"]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", 
      RowBox[{
       FractionBox["1", "y"], "+", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5", ",", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", 
      FractionBox[
       RowBox[{"-", "1"}], "y"]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", 
      FractionBox[
       RowBox[{"-", "1"}], "y"]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", 
       FractionBox["1", "y"]}], "}"}], "\\\[IndentingNewLine]"}], "~", 
    "colMul", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      FractionBox["1", "y"]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "1"}], "}"}], "~", "colMul", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "y"}], "}"}], "~", "colMul", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "y"}], "}"}], "~", "rowMul", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Z3LTri1", "//", "display3"}]}], "Input",
 CellChangeTimes->{{3.926710961608202*^9, 3.9267109691986217`*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"419f8283-254d-436b-a214-19220d589965"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      RowBox[{"1", "+", "x", "+", "y"}], "0", "0"},
     {"0", "0", "0", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "y"}]}], "0", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}]},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", "x", "+", "y"}], "0"},
     {"0", "0", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "y"}]}], "0"},
     {
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"1", "+", "x", "+", "y"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.92671096964729*^9, 3.9363565546343327`*^9},
 CellLabel->
  "Out[135]//MatrixForm=",ExpressionUUID->"1b6f2a6e-f573-4f8d-83da-\
7d00da8d2c78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z3LTriA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "x", "+", "y"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "-", "y"}], ",", 
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Z3LTriA", "//", "display3"}]}], "Input",
 CellChangeTimes->{{3.926710988778122*^9, 3.926711003167492*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"5612b2dd-e9f9-4a39-bcd4-2e6b838b99a7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", "x", "+", "y"}], "0"},
     {
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "y"}]}], 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}]},
     {"0", "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9267110035262613`*^9, 3.9363565546449623`*^9},
 CellLabel->
  "Out[137]//MatrixForm=",ExpressionUUID->"f0f406d8-41c2-4ba7-8c28-\
8a0f04b79c44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z3LTriA1", "=", 
   RowBox[{
    RowBox[{"Z3LTriA", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{"{", 
     RowBox[{"x", ",", "3"}], "}"}], "~", "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", "3"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"10", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"12", ",", "1", ",", "y"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"9", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"10", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"11", ",", "1", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"10", ",", "2", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"11", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"13", ",", "2", ",", "y"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "2", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "8", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "8", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "8", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "8", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "8", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"9", ",", "8", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "8", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"10", ",", "8", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"11", ",", "8", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "2", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"9", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"10", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"11", ",", "2", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "2", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "6", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "6", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "6", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "6", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "6", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"9", ",", "6", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"10", ",", "6", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "6", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"9", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"10", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"11", ",", "1", ",", "1"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"10", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"11", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "4", ",", 
      FractionBox[
       RowBox[{"-", "x"}], "y"]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"10", ",", "4", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "4", "}"}], "~", "dropColumn", "~", 
    RowBox[{"{", "2", "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "x", "-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "4", ",", 
      RowBox[{"1", "-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "4", ",", 
      RowBox[{
       RowBox[{"-", "x"}], "+", 
       FractionBox["x", "y"]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"8", ",", "4", ",", 
      RowBox[{"1", "-", "x", "+", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"9", ",", "4", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x", "-", "y"}]}], "}"}], "~", "factorOut", 
    "~", 
    RowBox[{"{", "4", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "4", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "8", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", 
      FractionBox[
       RowBox[{"-", "x"}], "y"]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "4", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "x"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "4", ",", "x"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "4", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "5", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "3", ",", 
       RowBox[{"-", "1"}]}], "}"}], "\\\[IndentingNewLine]"}], "~", "colOp", 
    "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "1", ",", "1"}], "}"}], "\\\[IndentingNewLine]"}], 
    "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "6", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "3", ",", 
      FractionBox[
       RowBox[{"-", "1"}], "y"]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "6", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "1"}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", 
      FractionBox[
       RowBox[{"-", "1"}], "y"]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "1"}], "}"}], "~", "colMul", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], "~", "colMul", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "y"}], "}"}], "~", "colMul", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], "~", "colMul", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2"}], "}"}], "~", "colMul", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "2"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Z3LTriA1", "//", "display3"}]}], "Input",
 CellChangeTimes->{{3.926711027206712*^9, 3.9267110319770603`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"9a6ded4d-3eff-4621-9ab8-6a30943b62c6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", "x", "+", "y"}], "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"1", "+", "x", "+", "y"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", "x", "+", "y"}], "0"},
     {"0", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "y"}]}], "0", "0", "0", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}]},
     {"0", "0", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.926711032524803*^9, 3.936356554719891*^9},
 CellLabel->
  "Out[139]//MatrixForm=",ExpressionUUID->"4b5923c2-89c9-49bf-afeb-\
4fc3c1997d95"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "55724da7-d67d-4e8f-befb-6be3db20ff47"],
 " fractal spin liquid"
}], "Section",
 CellChangeTimes->{{3.926711115977216*^9, 
  3.926711123051812*^9}},ExpressionUUID->"28ce7ad6-2422-4623-96fe-\
090b1f078a7c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FSL", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", "+", "x", "+", "y"}], "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FSL", "//", "display3"}]}], "Input",
 CellChangeTimes->{{3.92671123897929*^9, 3.926711264380061*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"b4e337d6-c115-4c0b-97e9-45233453a2bc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", "x", "+", "y"}]},
     {"0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9267112647458143`*^9, 3.9363565781044493`*^9},
 CellLabel->
  "Out[141]//MatrixForm=",ExpressionUUID->"970a6ef8-3026-424e-b262-\
fb92cc0faf14"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FSL1", "=", 
   RowBox[{
    RowBox[{"FSL", "\\\[IndentingNewLine]"}], "~", 
    "coarseGrainReverseBlockOrder", "~", 
    RowBox[{"{", 
     RowBox[{"x", ",", "3"}], "}"}], "~", "coarseGrainReverseBlockOrder", "~", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", "3"}], "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", 
      RowBox[{"-", "x"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "1", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", 
      RowBox[{"-", "y"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", "x"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "2", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "y"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", "x"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", "x"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "2", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "2", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"5", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "2", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "5", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "x"]}], 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"4", ",", "2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "2", "}"}], "~", "dropColumn", "~", 
    RowBox[{
     RowBox[{"{", "1", "}"}], "\\\[IndentingNewLine]"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colOp", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", 
      FractionBox[
       RowBox[{"-", "1"}], "x"]}], "}"}], "~", "colMul", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colMul", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", "1"}]}], "}"}], "~", "colMul", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      RowBox[{"-", "x"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FSL1", "//", "display3"}]}], "Input",
 CellChangeTimes->{{3.92671128109758*^9, 3.9267116243380938`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"b86e50f8-8abd-4419-8dc8-64271d4be941"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"1", "+", "x", "+", "y"}]},
     {"0", 
      RowBox[{"1", "+", "x", "+", "y"}], "0"},
     {
      RowBox[{"1", "+", "x", "+", "y"}], "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.926711288866126*^9, {3.926711333292575*^9, 3.92671162460983*^9}, 
   3.936356578147029*^9},
 CellLabel->
  "Out[143]//MatrixForm=",ExpressionUUID->"21c6f4ed-3443-499e-8817-\
01d96cf4640f"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1387, 847},
WindowMargins->{{50, Automatic}, {Automatic, -1019}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1d227231-b2cc-45d7-a0b6-aa7a4fdd0a4f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 191, 3, 98, "Title",ExpressionUUID->"d77f8be1-e9eb-4914-878a-a3d7123450ed"],
Cell[774, 27, 703, 10, 64, "Text",ExpressionUUID->"a3166b6e-8160-4519-8d95-ce281d942dec"],
Cell[CellGroupData[{
Cell[1502, 41, 223, 4, 67, "Section",ExpressionUUID->"6241ae11-c785-4a35-8c53-00be1198d478"],
Cell[CellGroupData[{
Cell[1750, 49, 239, 4, 54, "Subsection",ExpressionUUID->"65bf20fb-0f9e-45ce-a419-05839c24597b"],
Cell[1992, 55, 728, 13, 30, "Input",ExpressionUUID->"bbb3161c-f5f2-45c9-8ac1-a4d84e338908"]
}, Closed]],
Cell[CellGroupData[{
Cell[2757, 73, 162, 3, 38, "Subsection",ExpressionUUID->"be153c9d-65ca-477b-8fe2-bbda1652fe16"],
Cell[2922, 78, 1759, 39, 124, "Input",ExpressionUUID->"665a42ca-e9cb-4f2e-ae9c-52d80b9df8a1"]
}, Closed]],
Cell[CellGroupData[{
Cell[4718, 122, 323, 5, 38, "Subsection",ExpressionUUID->"9625fb1e-83ea-4adf-b7b0-16ad4b427ce1"],
Cell[5044, 129, 4820, 108, 346, "Input",ExpressionUUID->"3d611c8a-5d67-4a6d-9f42-76bde811dfad"],
Cell[9867, 239, 1697, 38, 178, "Input",ExpressionUUID->"61722f01-bc88-4796-b6e3-a19aad2b4b64"],
Cell[11567, 279, 1375, 36, 115, "Input",ExpressionUUID->"5888ff34-270b-4d79-8699-aeb04e0e0210"],
Cell[12945, 317, 3157, 102, 81, "Text",ExpressionUUID->"e2a2749a-9e28-4bd3-8a2b-f728a0ad9032"]
}, Closed]],
Cell[CellGroupData[{
Cell[16139, 424, 521, 10, 92, "Subsection",ExpressionUUID->"2cba59e0-811c-409b-b8f7-69b2d5be18b9"],
Cell[16663, 436, 2986, 75, 304, "Input",ExpressionUUID->"f40090b9-86ee-4186-9ac0-4f8981bb747b"],
Cell[19652, 513, 507, 12, 30, "Input",ExpressionUUID->"d84fbd95-5b46-4973-8739-c046b8c61a55"],
Cell[20162, 527, 863, 24, 52, "Input",ExpressionUUID->"a3b17b2d-bfe4-444e-a6bb-cd0f8edcc70f"]
}, Closed]],
Cell[CellGroupData[{
Cell[21062, 556, 728, 12, 65, "Subsection",ExpressionUUID->"21a46d5a-833a-49d9-b032-282e02486e32"],
Cell[21793, 570, 2548, 63, 304, "Input",ExpressionUUID->"97706811-64c4-4fca-95e7-932b32ee390b"],
Cell[24344, 635, 2033, 47, 157, "Input",ExpressionUUID->"2fd5489f-848d-4e2d-b7f3-18e92079960d"],
Cell[26380, 684, 1321, 36, 157, "Input",ExpressionUUID->"52edbc7f-7be5-4dda-9e87-51dc70840036"],
Cell[27704, 722, 2033, 47, 157, "Input",ExpressionUUID->"4a106b36-aa7c-4f10-b27f-f9052b603f9c"],
Cell[29740, 771, 1327, 34, 136, "Input",ExpressionUUID->"7a45e13b-c373-40ff-bc0e-506362e4a31a"]
}, Closed]],
Cell[CellGroupData[{
Cell[31104, 810, 354, 5, 38, "Subsection",ExpressionUUID->"bb73bd76-e33c-4547-acb8-a017962fa572"],
Cell[31461, 817, 1341, 33, 136, "Input",ExpressionUUID->"dbe5b77f-6b6e-45fe-a7b5-c7d8dd51c3f3"]
}, Closed]],
Cell[CellGroupData[{
Cell[32839, 855, 453, 7, 38, "Subsection",ExpressionUUID->"fbef2860-df0b-4b5a-a85e-ffea546a1a58"],
Cell[33295, 864, 1961, 46, 136, "Input",ExpressionUUID->"57310c7a-ebe8-4a57-bb55-3ec1fc18a832"]
}, Closed]],
Cell[CellGroupData[{
Cell[35293, 915, 426, 6, 38, "Subsection",ExpressionUUID->"f4f289a8-19b5-4cb1-8aad-cbcca3406081"],
Cell[35722, 923, 1867, 40, 115, "Input",ExpressionUUID->"6aa895df-5e04-453a-8d4d-a835a9b1844b"]
}, Closed]],
Cell[CellGroupData[{
Cell[37626, 968, 162, 3, 38, "Subsection",ExpressionUUID->"43589058-d2a3-4a97-9bb4-d4b177823ef9"],
Cell[37791, 973, 1178, 30, 30, "Input",ExpressionUUID->"6215b0f0-d51b-4b0d-b9ad-2785461e5e06"]
}, Closed]],
Cell[CellGroupData[{
Cell[39006, 1008, 208, 4, 38, "Subsection",ExpressionUUID->"1f621ebe-a4c4-4062-af6f-7f16c7c6389e"],
Cell[39217, 1014, 1232, 29, 30, "Input",ExpressionUUID->"e10b8285-a225-4dba-8667-e4e53234bc3b"]
}, Closed]],
Cell[CellGroupData[{
Cell[40486, 1048, 552, 10, 92, "Subsection",ExpressionUUID->"2ec73fb3-909b-4446-8a05-d95dbd027645"],
Cell[41041, 1060, 1222, 28, 73, "Input",ExpressionUUID->"efb94e74-bb5a-42a3-9f89-fd8911ffa11e"],
Cell[42266, 1090, 809, 20, 73, "Input",ExpressionUUID->"62c8d59b-072c-45e6-bb95-208d93a3fd9b"]
}, Closed]],
Cell[CellGroupData[{
Cell[43112, 1115, 166, 3, 38, "Subsection",ExpressionUUID->"d8fb8ccd-fa57-4160-9b14-6394cfe0dab4"],
Cell[43281, 1120, 373, 11, 30, "Input",ExpressionUUID->"3aed1df2-2648-464b-8164-48a176367af0"],
Cell[43657, 1133, 904, 24, 52, "Input",ExpressionUUID->"7aea92a9-705d-4efb-89fc-989b1acff867"],
Cell[CellGroupData[{
Cell[44586, 1161, 397, 8, 30, "Input",ExpressionUUID->"cd797e77-0871-4ced-b3a4-48167138350e"],
Cell[44986, 1171, 2079, 30, 70, "Output",ExpressionUUID->"25570b3d-bf6a-4882-ab93-60ff55fa00dc"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[47126, 1208, 181, 3, 53, "Section",ExpressionUUID->"8ea92969-b270-4c9d-9d01-f4cbfccb6deb"],
Cell[47310, 1213, 1057, 35, 87, "Input",ExpressionUUID->"5387bf94-1be0-4348-a25b-c0c851c38ed5"],
Cell[CellGroupData[{
Cell[48392, 1252, 1132, 27, 96, "Input",ExpressionUUID->"41daa0e6-f10a-437c-be18-de6a9ef6ca9f"],
Cell[49527, 1281, 1293, 40, 167, "Output",ExpressionUUID->"acac823b-c365-40be-8383-eaecc611c8e2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[50869, 1327, 182, 3, 53, "Section",ExpressionUUID->"af2798f5-b705-41fb-8381-1415746c8ad7"],
Cell[CellGroupData[{
Cell[51076, 1334, 316, 8, 54, "Subsection",ExpressionUUID->"4f27bbfd-b1e5-4173-8f6a-9f09741edf20"],
Cell[51395, 1344, 451, 14, 47, "Input",ExpressionUUID->"fa0f724f-a73a-4534-97b9-4c2e25cd4a29"],
Cell[CellGroupData[{
Cell[51871, 1362, 748, 19, 96, "Input",ExpressionUUID->"5f0e67e8-7178-455b-bf9b-c5fce65eab43"],
Cell[52622, 1383, 1177, 38, 169, "Output",ExpressionUUID->"4278df18-b5c1-4cf6-808e-62de25ebe76a"]
}, Open  ]],
Cell[53814, 1424, 674, 21, 30, "Input",ExpressionUUID->"e548ac5d-649c-43e1-95f3-11d381ef86e1"],
Cell[CellGroupData[{
Cell[54513, 1449, 2622, 62, 178, "Input",ExpressionUUID->"0669e661-fa5f-4b04-8203-97813c362658"],
Cell[57138, 1513, 1073, 34, 169, "Output",ExpressionUUID->"39cdceb7-ad83-4e6c-99e6-e785de90ca9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58248, 1552, 3113, 75, 199, "Input",ExpressionUUID->"41f10dde-37be-4109-88d5-b4dca3abae0b"],
Cell[61364, 1629, 1260, 38, 253, "Output",ExpressionUUID->"8d396c6b-0d20-45e7-bfe2-053abeaef03d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[62673, 1673, 316, 8, 38, "Subsection",ExpressionUUID->"c2bb8026-74cd-4e02-a88c-c93888141a31"],
Cell[62992, 1683, 510, 16, 51, "Input",ExpressionUUID->"1459a85e-c99e-439e-b6eb-ebcf6c680764"],
Cell[CellGroupData[{
Cell[63527, 1703, 7812, 215, 529, "Input",ExpressionUUID->"47fda9d7-22c6-48b3-809e-295f15a820eb"],
Cell[71342, 1920, 1531, 48, 231, "Output",ExpressionUUID->"350cc5cf-c023-4d3b-b966-24c322306671"]
}, Open  ]],
Cell[72888, 1971, 1043, 31, 91, "Input",ExpressionUUID->"f7501a25-a0ed-44dc-9e73-4877621dc9d1"],
Cell[CellGroupData[{
Cell[73956, 2006, 11954, 310, 735, "Input",ExpressionUUID->"3a6150eb-bcb0-465e-999f-da9a95aedd82"],
Cell[85913, 2318, 1735, 54, 313, "Output",ExpressionUUID->"76c207ff-cc47-47ab-a4d2-cf7e2197e7eb"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[87709, 2379, 188, 3, 53, "Section",ExpressionUUID->"a8c05f8e-41a3-4ad7-9e84-6985b6164f3f"],
Cell[CellGroupData[{
Cell[87922, 2386, 314, 8, 54, "Subsection",ExpressionUUID->"0380b752-84ff-4ef5-a254-7218343f7132"],
Cell[CellGroupData[{
Cell[88261, 2398, 676, 18, 54, "Input",ExpressionUUID->"a55d1524-a0a4-41f6-99bd-78cfe3aa74a3"],
Cell[88940, 2418, 873, 26, 65, "Output",ExpressionUUID->"745b9aea-a80d-4aea-a7f2-a94329893cf9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89850, 2449, 1446, 36, 115, "Input",ExpressionUUID->"1d13980b-0450-4879-80c2-f1c8491ee2b1"],
Cell[91299, 2487, 1139, 35, 169, "Output",ExpressionUUID->"b2ce6f3e-5d2c-414a-959a-4dd557c5c8d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92475, 2527, 731, 21, 52, "Input",ExpressionUUID->"6fe69e81-de25-4d54-bfcf-53a197baab28"],
Cell[93209, 2550, 836, 26, 99, "Output",ExpressionUUID->"58847bcd-cd8d-4347-bd37-bf9005c95f95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94082, 2581, 2588, 62, 157, "Input",ExpressionUUID->"14cb6074-8800-4f03-b3aa-d1c65b542d44"],
Cell[96673, 2645, 1166, 35, 203, "Output",ExpressionUUID->"57aeeed8-cace-4970-82e7-d649a704d9e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97876, 2685, 5958, 149, 285, "Input",ExpressionUUID->"6398a1b6-aa50-46aa-8255-27096f3f192e"],
Cell[103837, 2836, 1602, 44, 321, "Output",ExpressionUUID->"91ecbc95-f105-4347-a938-574fc8e462e4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[105488, 2886, 314, 8, 38, "Subsection",ExpressionUUID->"42c0590c-0074-403d-9561-19d2d7a9bcdd"],
Cell[CellGroupData[{
Cell[105827, 2898, 628, 17, 54, "Input",ExpressionUUID->"7eccabd5-47c9-4910-94b1-951f274dc890"],
Cell[106458, 2917, 874, 26, 65, "Output",ExpressionUUID->"84760e3e-29d0-4afd-9bcc-2817afe6fa4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107369, 2948, 6660, 182, 423, "Input",ExpressionUUID->"419f8283-254d-436b-a214-19220d589965"],
Cell[114032, 3132, 1470, 42, 239, "Output",ExpressionUUID->"1b6f2a6e-f573-4f8d-83da-7d00da8d2c78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115539, 3179, 702, 20, 52, "Input",ExpressionUUID->"5612b2dd-e9f9-4a39-bcd4-2e6b838b99a7"],
Cell[116244, 3201, 838, 26, 99, "Output",ExpressionUUID->"f0f406d8-41c2-4ba7-8c28-8a0f04b79c44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117119, 3232, 12187, 319, 537, "Input",ExpressionUUID->"9a6ded4d-3eff-4621-9ab8-6a30943b62c6"],
Cell[129309, 3553, 1414, 40, 287, "Output",ExpressionUUID->"4b5923c2-89c9-49bf-afeb-4fc3c1997d95"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[130784, 3600, 342, 10, 54, "Section",ExpressionUUID->"28ce7ad6-2422-4623-96fe-090b1f078a7c"],
Cell[CellGroupData[{
Cell[131151, 3614, 417, 11, 52, "Input",ExpressionUUID->"b4e337d6-c115-4c0b-97e9-45233453a2bc"],
Cell[131571, 3627, 674, 20, 63, "Output",ExpressionUUID->"970a6ef8-3026-424e-b262-fb92cc0faf14"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132282, 3652, 3932, 101, 258, "Input",ExpressionUUID->"b86e50f8-8abd-4419-8dc8-64271d4be941"],
Cell[136217, 3755, 904, 28, 181, "Output",ExpressionUUID->"21c6f4ed-3443-499e-8817-01d96cf4640f"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


